Hypothesis Testing for High-Dimensional Matrix-Valued Data

This paper addresses hypothesis testing for the mean of matrix-valued data in high-dimensional settings. We investigate the minimum discrepancy test, originally proposed by Cragg (1997), which serves as a rank test for lower-dimensional matrices. We evaluate the performance of this test as the matrix dimensions increase proportionally with the sample size, and identify its limitations when matrix dimensions significantly exceed the sample size. To address these challenges, we propose a new test statistic tailored for high-dimensional matrix rank testing. The oracle version of this statistic is analyzed to highlight its theoretical properties. Additionally, we develop a novel approach for constructing a sparse singular value decomposition (SVD) estimator for singular vectors, providing a comprehensive examination of its theoretical aspects. Using the sparse SVD estimator, we explore the properties of the sample version of our proposed statistic. The paper concludes with simulation studies and two case studies involving surveillance video data, demonstrating the practical utility of our proposed methods.

==> code/sim-matrixrank-SCAD.R <==
#This one is checking for power of rank 2 under null of rank 1. Under oracle setting. 
#Which is to say we have already known the covarice matrix.
set.seed(1)
# modelpin=commandArgs(T)
# modelpin=as.numeric(modelpin)
library(grpreg)
# data(Birthwt)
# X <- Birthwt$X
# y <- Birthwt$bwt

# group <- Birthwt$group
# modelpin=10
# nset=c(50,100,200)
# sset=c(50,100,200)
# tset=c(50,100,200)
# powerset=c(0,0.1,0.2,0.3,0.4)
# modelset<-array(0,dim=c(4,18*5))
# count=0
# for (i in 1:3){
#   for (j in 1:3){
#     for (k in j:3){
#       for (l in 1:5){
#         count=count+1
#         modelset[1,count]=nset[i]
#         modelset[2,count]=sset[j]
#         modelset[3,count]=tset[k]
#         modelset[4,count]=powerset[l]
#       }
#     }
#   }
# }


# n = modelset[1,modelpin]
# s = modelset[2,modelpin]
# t = modelset[3,modelpin]
# power=modelset[4,modelpin]


#Define sample size n, number of rows s, number of columns t.
n=50
s=50
t=51
power=10
k = 2

# library(ssvd)
#Define trace function.

tr <- function(M) {
  return(sum(diag(M)))
}
#Define trace multiply for tr(A^T%*%B)
trmul <- function(A,B) {
  return(sum(c(A)*c(B)))
}


#replication number of the simulation
replica = 500

v1 = rep(0, s)
v2 = rep(0, t)
v1[1] = 10
v2[1] = 1

v3=rep(0, s)
v4=rep(0, t)
v3[2]=5;
v4[2]=1;

v5=rep(0, s)
v6=rep(0, t)
v5[3]=1;
v6[3]=1;

#mean matrix is as y
y = as.matrix(v1 %*% t(v2)+v3 %*% t(v4)+0*power*v5 %*% t(v6))

#Variance matrix
rho1 = 0.75
SIGMA1 = matrix(0, t, t)
for (i  in 1:t) {
  for (j in 1:t) {
    SIGMA1[i, j] = rho1 ^ abs(i - j)
  }
}
K1 = eigen(SIGMA1)$vector %*%
  diag(eigen(SIGMA1)$values ^ (1 / 2)) %*% t(eigen(SIGMA1)$vector)

rho2 = 0.75

SIGMA2 = matrix(0, s, s)

for (i  in 1:s) {
  for (j in 1:s) {
    SIGMA2[i, j] = rho2 ^ abs(i - j)
  }
}
K2 = eigen(SIGMA2)$vector %*%
  diag(eigen(SIGMA2)$values ^ (1 / 2)) %*% t(eigen(SIGMA2)$vector)



#this is the true variance of our statistic


Var = 2*tr(SIGMA1 %*% SIGMA1) * tr(SIGMA2 %*% SIGMA2) / (n * n)
#Var = 2*s*t / (n * n)

#replicate several times to see the size and power.
stat = rep(0, replica)
stat_cragg=rep(0,replica)
for (o in 1:replica) {
  print(o)
  #Generate samples
  Z = array(0, dim = c(s, t, n))
  Xbar = matrix(0, s, t)
  for (i in 1:n) {
    #randomness 
    Epsilon = matrix(rnorm(s * t), s, t)
    X = K2 %*% Epsilon %*% K1 + y
    Z[, , i] = X
    #Z is the n samples in the paper
    Xbar = Xbar + X
  }
  Xbar = Xbar / n
  #Variance of Minimum discrepancy statistics.
  sigmasqu=0
  for (j in 1:s){
    for (kk in 1:t){
      for (l in 1:n)
        sigmasqu=sigmasqu+(Z[j,kk,l]-Xbar[j,kk])^2
    }
  }
  sigmaest=sqrt(sigmasqu/(n*s*t))
  
  #Calculate Sparse SVD.  
  nonsparsvd=svd(Xbar)
  nonsparsigvalue=nonsparsvd$d
  Uupdate= nonsparsvd$u
  Vupdate= nonsparsvd$v
  Vupdate = Vupdate[,0:k]
  
  fakey = c(t(Xbar))
  
  
  for (i in 1:5){
    identityforU = diag(s)
    fakedesignforU = kronecker(identityforU, Vupdate)
    vectorforU <- rep(paste0('v', 1:s), each = k)
    fitforU <- cv.grpreg(fakedesignforU, fakey, group = vectorforU,penalty="grSCAD")
    vecU = coef(fitforU)
    vecUtimesLambda <-t(matrix(vecU[2:length(vecU)],nrow = k,ncol = s))
    qrforU = qr(vecUtimesLambda)
    Uupdate_final = qr.Q(qrforU)
    non_zero_cols_U <- which(apply(Uupdate_final, 1, function(col) any(col != 0)))
    Uupdate =Uupdate_final[non_zero_cols_U,]
    fakey = c(Xbar[non_zero_cols_U,])
    
    # Uupdate =Uupdate_final
    # fakey = c(Xbar)
    
    identityforV = diag(t)
    fakedesignforV = kronecker(identityforV, Uupdate)
    vectorforV <- rep(paste0('v', 1:t), each = k)
    fitforV <- cv.grpreg(fakedesignforV, fakey, group = vectorforV, penalty="grSCAD")
    vecV = coef(fitforV)
    vecVtimesLambda <-t(matrix(vecV[2:length(vecV)],nrow = k,ncol = t))
    qrforV = qr(vecVtimesLambda)
    Vupdate_final = qr.Q(qrforV)
    
    non_zero_cols_V <- which(apply(Vupdate_final, 1, function(col) any(col != 0)))
    Vupdate =Vupdate_final[non_zero_cols_V,]
    fakey = c(t(Xbar[,non_zero_cols_V]))
    # Vupdate = Vupdate_final
    # fakey = c(t(Xbar))
    
  }
  lve = Uupdate_final
  rve = Vupdate_final
  # sva = diag(diag(t(Uupdate_final)%*%Xbar%*%Vupdate_final))
  
  #Calculate our statistic.
  trcross=matrix(0,n,n)
  for (i in 2:n){
    for(j in 1:(i-1)){
      trcross[i,j]=trmul(Z[, , i],Z[, , j])
    }
  }
  Un = 0
  
  for (i in 2:n) {
    for (j in 1:(i - 1)) {
      Un = Un + trcross[i,j]
    }
  }
  
  Un = Un * 2 / (n * (n - 1))
  
  Tk = rep(0, k)
  
  for (l in 1:k) {
    Tl = 0
  
    for (i in 2:n) {
      for (j in 1:(i - 1)) {
        Tl = Tl + t(lve[, l]) %*% Z[, , i] %*%rve%*%t(rve)%*% t(Z[, , j]) %*% lve[, l]
      }
    }
    Tl = Tl * 2 / (n * (n - 1))
    Tk[l] = Tl
  }
  Tk = sum(Tk)
  
  
  
  #Estimation of variance of our statistic
  Sn1=0
  for (i in 4:n){
    for(j in 3:(i-1)){
      for(kk in 2:(j-1)){
        for(l in 1:(kk-1)){
          Sn1=Sn1+(trcross[i,kk]-trcross[i,l]-trcross[j,kk]+trcross[j,l])^2
        }
      }
    }
  }
  Sn1=Sn1*6/(n*(n-1)*(n-2)*(n-3))
  Varhat=2*Sn1/n/n
  #Output recording. 
  stat[o] = (Un - Tk) / sqrt(Varhat)
  stat_cragg[o]=(sum(nonsparsigvalue^2)-sum(nonsparsigvalue[1:k]^2))/sigmaest

}
size=(sum(stat<=-1.96)+sum(stat>1.96))/replica
size_cragg=sum(n*stat_cragg>qchisq(0.95,(s-k)*(t-k)))/replica

plot(density(stat))
x0 = seq(from=-4, to=4, by=0.2)
y0 = dnorm(x0)
lines(x0,y0,type='l')


# save(size,size_ora_cov,size_cragg,file = paste('Sim0327_',modelpin,'.RData',sep=''))
# save.image()

